Blue-noise sampling for human retinal cone spatial distribution modeling

This paper proposes a novel method for modeling human retinal cone distribution. It is based on Blue-noise sampling algorithms that share interesting properties with the sampling performed by the mosaic formed by cone photoreceptors in the retina. Here we present the method together with a series of examples of various real retinal patches. The same samples have also been created with alternative algorithms and compared with plots of the center of the inner segments of cone photoreceptors from imaged retinas. Results are evaluated with different distance measure used in the field, like nearest-neighbor analysis and pair correlation function. The proposed method can describe features of a human retinal cone distribution with a certain degree of similarity to the available data and can be efficiently used for modeling local patches of retina.

==> generate_table_distance.sh <==
rm cmp2.tex;
rm cmp2.aux;
rm cmp2.log;
rm cmp2.pdf;
rm cmp.tex;
rm cmp.aux;
rm cmp.log;
rm cmp.pdf;

echo "\documentclass[10pt,a4paper]{article}
\usepackage[utf8]{inputenc}
\usepackage{amsmath}
\usepackage{amsfonts}
\usepackage{amssymb}
\usepackage{xcolor}
\begin{document}" >> cmp.tex

for n in 1 2 3 4 5 6 7 8
do

echo -n "\begin{figure}[p] \begin{tabular}{" >> cmp.tex

for i in Measured_PCF/*pcf*dat
do
echo -n "c" >> cmp.tex
done
echo "c}" >> cmp.tex

for i in Measured_PCF/$n*pcf*dat
do
echo -n " & \tiny ${i##Measured_PCF/}" >> cmp.tex
done;
echo "\\\\" >> cmp.tex

for i in Artificial_PCF/*pcf*dat 
do

echo -n "\tiny ${i##Artificial_PCF/} " >> cmp.tex

for j in Measured_PCF/$n*pcf*dat 
do

echo -n " & " >> cmp.tex
val=`~/Desktop/Recherche/UnicornTK/src/build/bin/utils/histogram_compare_2dd --h1 $i --h2 $j`
val2=$(echo $val*80 | bc)
echo -n "\textcolor[RGB]{$val2,0,0}{$val}" >> cmp.tex

done
echo "\\\\" >> cmp.tex

done

echo "\end{tabular} \end{figure}" >> cmp.tex

done

echo "\end{document}" >> cmp.tex

gedit cmp.tex

pdflatex cmp.tex && evince cmp.pdf


==> plotPointset.sh <==
if [ -z "$1" ] || [ -z "$2" ]
then
echo "Usage: ./plotPointset.sh <pointset> <outputfile> [radius]"
exit
fi

if [ -z "$3" ]
then
radius="0.1"
else
radius="$3"
fi

echo "set lmargin -${radius}; set rmargin ${radius}; set tmargin ${radius}; set bmargin -${radius}; unset border;  unset xtics; unset ytics;" >> gp-tmp.txt;
ext="${2##*.}"
if [ $ext = "png" ]
then
echo "set term png size 2048,2048" >> gp-tmp.txt;
elif [ $ext = "pdf" ]
then
echo "set term pdf enhanced size 5,5" >> gp-tmp.txt;
else
echo "Unknown output file format. Accepted format are .png, .pdf"
rm gp-tmp.txt
exit
fi
echo "set output \"$2\"" >> gp-tmp.txt
echo "plot \"$1\" w p pt 7 ps ${radius} lc rgb \"black\" notitle" >> gp-tmp.txt

gnuplot gp-tmp.txt
rm gp-tmp.txt

